{\it Ab initio} approach to the lattice softening of an Al slab driven by collective electronic excitations after ultrashort laser pulse irradiation

Recent advances in ultrashort laser pulse techniques have opened up a wide variety of applications in both fundamental physics and industrial fields. In this work, $ab$ $initio$ molecular dynamics simulations based on time-dependent density functional theory revealed a steady deceleration of lattice distortion propagation in an aluminum slab with increasing laser pulse intensity. Analysis of the interatomic force revealed a significant reduction in the harmonic terms and non-monotonic growth of anharmonicity. This behavior was characterized by spatially non-uniform force screening by plasmons, which is missing from Born--Oppenheimer molecular dynamics, and is consistent with the current interpretation of laser-induced periodic structure patterning. This work provides a semi-quantitative criterion for modifying the phonon properties of non-equilibrium systems.

==> anc/ms.tex <==
\documentclass[%
 %reprint,
%superscriptaddress,
%groupedaddress,
%unsortedaddress,
%runinaddress,
%frontmatterverbose, 
%preprint,
%showpacs,preprintnumbers,
%nofootinbib,
%nobibnotes,
%bibnotes,
 amsmath,amssymb,twocolumn,
 aps,prl
%pra,
%prb,
%rmp,
%prstab,
%prstper,
%floatfix,
]{revtex4-1}

\usepackage[dvips]{graphicx}% Include figure files
\usepackage{wrapfig}
%\usepackage{dcolumn}% Align table columns on decimal point
\usepackage{bm}% bold math
%\usepackage{hyperref}% add hypertext capabilities
%\usepackage[mathlines]{lineno}% Enable numbering of text and display math
%\linenumbers\relax % Commence numbering lines

%\usepackage[showframe,%Uncomment any one of the following lines to test 
%%scale=0.7, marginratio={1:1, 2:3}, ignoreall,% default settings
%%text={7in,10in},centering,
%%margin=1.5in,
%%total={6.5in,8.75in}, top=1.2in, left=0.9in, includefoot,
%%height=10in,a5paper,hmargin={3cm,0.8in},
%]{geometry}
\usepackage{overpic}
\renewcommand{\thefigure}{S.\arabic{figure}}
\renewcommand{\thesection}{S.\Roman{section}}
\renewcommand{\theequation}{S.\arabic{equation}}
\begin{document}

\title{Supplemental Material for ``{\it Ab initio} approach to the lattice softening of an Al slab driven by collective electronic excitations after ultrashort laser pulse irradiation''}% Force line breaks with \\
%\thanks{A footnote to the article title}%

\author{Hiroki Katow}
 %\altaffiliation[Also at ]{Physics Department, XYZ University.}%Lines break automatically or can be forced with \\
\author{Yoshiyuki Miyamoto}%
%\email{Second.Author@institution.edu}
\affiliation{%
 Research Center for Computational Design of Advanced Functional Materials, National Institute
of Advanced Industrial Science and Technology (AIST), Central 2, Tsukuba, Ibaraki 305-8568, Japan
}%

\maketitle

\section{Layer profiles of the third-order force constants}
In this section, we present the detailed results for the third-order force constants $F^{(3)}$ extracted from the EMD and BOMD simulations.
As we mentioned in our Letter, there are only three independent parameters, namely, $F^{(3)}_{xxy}$, $F^{(3)}_{xxz}$, and $F^{(3)}_{zzz}$, assuming that the hexagonal symmetry in the $xy$ plane of the slab is satisfied. 
These parameters are defined in the anharmonic term $U^{(3)}$ of the interatomic potential $U$ as follows:
\begin{eqnarray}
U^{(3)} &=&  \sum_{mn} F^{(3)}_{xxy}(\xi_{mn,x}^2\xi_{mn,y}-\frac{1}{3}\xi_{mn,y}^3)\nonumber\\
&+&F^{(3)}_{mn,xxz}(\xi_{mn,x}^2+\xi_{mn,y}^2)\xi_{mn,z}+F^{(3)}_{zzz}\xi_{mn,z}^3.\nonumber\\
\end{eqnarray}
Owing to the presence of $U^{(3)}$, the cross section of the potential energy surface in the $xy$ plane changes from a circular to a roundish-triangular shape.
We restricted the parameter values such that $F^{(3)}_{xxy}$ is symmetric and $F^{(3)}_{xxz}$ and $F^{(3)}_{zzz}$ invert their signs about the centric layer based on the symmetry of the crystal structure prior to laser pulse irradiation.
In Fig.~\ref{fig:F3rd} we show the third-order force constants of the interatomic potential for the EMD and BOMD simulations.
It can be seen that $F^{(3)}$ varies non--monotonically with respect to the increase of external field amplitude and Fermi--Dirac smearing width. 
The layer dependency is also strong and the finite size effect appears to be more significant for $F^{(3)}$ than for $F^{(2)}$.
We should also note that in most cases the value of $F^{(3)}_{zzz}$ did not converge in our work, where the fault tolerance of the evaluation function in the Fletcher--Reeves optimization method was set to $10^{-9}$ of the value at the previous optimization step.
Identifying the physical origin of the discrepancy of $F^{(3)}$ between the EMD and BOMD simulations is of great interest to us. 
For discussing the role of collective electronic excitation in the evolution of $F^{(3)}$, higher-order interaction potentials must be considered, where the atomic motion couples non-linearly with the electronic charge density.

\begin{figure}%[htbp]
\begin{center}
	\begin{minipage}{1.0\hsize}
	\begin{overpic}[percent,width=8.5cm]{./Supp_F3rd.eps}
	\put(19,52){(a)}
	\put(19,12){(b)}
	\put(67,52){(c)}
	\put(67,12){(d)}
	\end{overpic}
	\end{minipage}
	\vspace{0.1cm}
\caption{Third-order force constants $F^{(3)}_{xxy}$ and $F^{(3)}_{xxz}$ for each layer for the (a), (b) EMD and (c), (d) BOMD simulations. The external field amplitude ranged from 0.0 to 3.0 V/\AA. The width of Fermi--Dirac smearing ranged from 0.01 to 0.1 Ry. }
\label{fig:F3rd}
\end{center}
\end{figure}

\section{Derivation of the interatomic force screening $\gamma_{mn}$ }
In this section, we describe the derivation of the interatomic force screening $\gamma_{mn}$.
We first assume a toy model in which the rapidly oscillating charge density $\rho(\bm{r},t)$ obeys a harmonic-oscillator-type equation of motion (EOM)
$\ddot{\rho}(\bm{r},t)= -\omega'^2\rho(\bm{r}, t)$. % -\frac{\delta}{\delta \rho (\bm{r},t)} V'.
We must note that $\omega'$ is in the plasma frequency scale and much larger than the phonon frequency. 
Here we introduce the ion-charge density interaction $V'$. 
Then, the EOMs of charge density and ions become
\begin{equation}
\ddot{\rho}(\bm{r},t)= -\omega'^2\rho(\bm{r}, t) - \frac{\partial}{\partial \rho (\bm{r},t)} V'\\
\label{eq:REOM}
\end{equation}
\begin{equation}
\ddot{u}_m = -\frac{\partial}{\partial u_m} (U + V'),
\label{eq:IEOM}
\end{equation}
where $U$ is the interatomic potential.
Without interaction $V'$, the charge density $\rho(\bm{r}, t)$ oscillates with the eigenfrequency $\omega'$ and we inscribe the corresponding eigenmodes by $\rho_{\omega'}(\bm{r},t)$.
We describe the analytical form of $V'$ as 
\begin{eqnarray}
V' &=& \sum_m \int d\bm{r}\int d\omega \beta(\omega,\bm{r})u_m(t)\rho_{\omega}(\bm{r},t)\\
 &\simeq& \sum_m \Omega\int d\omega \beta(\omega,\bm{u}_m)u_m(t)\rho_{\omega}(\bm{u}_m,t),
\label{eq:Vint}
\end{eqnarray}
where eigenmode $\rho_{\omega}$ linearly couples to atomic position $u_{m,z}$.
In the second line of Eq.~(\ref{eq:Vint}), we approximated a space integral by the product of the constant $\Omega$, $\beta(\bm{u}_m,\omega)$, and $\rho_{\omega}(\bm{u}_m)$ at the $m$-th atomic position. 
This procedure corresponds to neglecting the spatial dependency of $\rho_{\omega}(\bm{r},t)$ and approximating the interaction $\beta(\bm{r},\omega)$ using a box potential.
Thus $\Omega$ is related to the volume of the box potential.  
By substituting $V'$ into Eq.~(\ref{eq:REOM}) and Eq.~(\ref{eq:IEOM}) using Eq.~(\ref{eq:Vint}), we obtain
\begin{equation}
\ddot{\rho}_{\omega'}(\bm{u}_m,t)= -\omega'^2\rho_{\omega'}(\bm{u}_m, t) - \Omega \beta(\omega',\bm{u}_m)\xi_m
\label{eq:REOM2}
\end{equation}
 for eigenmode $\rho_{\omega'}$ at the $m$-th atomic position $\bm{u}_m$ and 
 \begin{eqnarray}
\ddot{u}_{m,z} &=& -\frac{\partial}{\partial u_{m,z}}U -\int d\bm{r} \int d\omega \beta(\bm{r},\omega)\rho_{\omega}(\bm{r},t)\nonumber\\
&\simeq& -\frac{\partial}{\partial u_{m,z}}U  -\Omega\int d\omega \beta(\bm{u}_m,\omega)\rho_{\omega}(\bm{u}_m,t).
\label{eq:IEOM2}
\end{eqnarray}
%What we can extract from Fourier decomposition of the Hellmann-Feynman force is a product $B_{m,\omega}=\Omega\beta_{\omega}(\bm{R}_m)$.
Our purpose is to extract a slowly oscillating component from Eq.~(\ref{eq:REOM2}) that contributes to the screening of interatomic force.
One approach is to regard Eq.~(\ref{eq:REOM2}) as an equation of forced oscillation, where the second term on the right-hand side of Eq.~(\ref{eq:REOM2}) becomes the external force.
We assume the analytical form of a solution of Eq.~(\ref{eq:REOM2}) as 
\begin{eqnarray}
\rho_{\omega'}(\bm{u}_m,t) = C_1(t)\cos(\omega t)+C_2(t)\sin(\omega t)
\label{eq:rho1}
\end{eqnarray}
and impose the restriction 
\begin{eqnarray}
\dot{C}_1(t)\cos(\omega t)+\dot{C}_2(t)\sin(\omega t) = 0
\label{eq:rho_phase}
\end{eqnarray}
which uniquely determines a phase.
By substituting $\rho_{\omega'}(\bm{u}_m,t)$ of Eq.~(\ref{eq:IEOM2}) by Eq.~(\ref{eq:rho1}), we can determine $C_1(t)$ and $C_2(t)$ by solving
\begin{eqnarray}
\begin{bmatrix}
\cos(\omega't) & \sin(\omega't)\\
-\sin(\omega't) & \cos(\omega' t)
\end{bmatrix}
\begin{bmatrix}
\dot{C}_1(t)\\
\dot{C}_2(t)
\end{bmatrix}
=
\begin{bmatrix}
0\\
-\frac{\Omega}{\omega'}\beta(\omega,\bm{u}_m)u_{m,z}
\end{bmatrix}.\nonumber\\
\end{eqnarray}
This is easily solved, and we obtain $\rho_{\omega'}(\bm{u}_m,t)$ as
\begin{eqnarray}
\rho_{\omega'}(\bm{u}_m,t) = -\Omega\frac{\beta(\omega',\bm{u}_m)}{\omega'^2}u_{m,z} \nonumber\\
+ A\sin(\omega' t)+B\cos(\omega't).
\label{eq:rho2}
\end{eqnarray}
Coefficients $A$ and $B$ are determined using the initial condition of $\rho_{\omega'}(\bm{u}_m,t)$, and they drop off by taking the average over time interval $T \gg 1/\omega'$.
We denote the averaged $\rho_{\omega'}(\bm{u}_m,t)$ by $\bar{\rho}_{\omega'}(\bm{u}_m,t)$ to obtain
\begin{eqnarray}
\bar{\rho}_{\omega'}(\bm{u}_m,t) = -\Omega\frac{\beta(\omega',\bm{u}_m)}{\omega'^2}u_{m,z}
\label{eq:rho3}
\end{eqnarray}
%Due to the presence of interaction $V'$, new eigenmode will be a linear combination of charge density and atomic motions.
%New eigenmodes which we are interested in are slowly oscillating modes whose frequency is in phonon frequency scale.
%In that case $|\ddot{\rho}_{\omega}| \ll |\omega'^2\rho_{\omega}| $ and we can approximate as
%\begin{eqnarray}
%\rho_{\omega'}(\bm{R}_m,t) \simeq -\Omega\sum_m\frac{\beta(\omega',\bm{R}_m)}{\omega'^2}\xi_m.
%\label{eq:rho_slow}
%\end{eqnarray}
By substituting $\rho_\omega(\bm{u}_m,t)$ of Eq.~(\ref{eq:IEOM2}) by Eq.~(\ref{eq:rho3}), we finally obtain the approximate screening effect:
\begin{eqnarray}
\ddot{u}_{m,z} &=& -\frac{\partial}{\partial u_{m,z}}U +\Omega^2\int d\omega \frac{\beta(\omega,\bm{u}_m)^2}{\omega^2}u_{m,z}\nonumber \\
&=&-\frac{\partial}{\partial u_{m,z}}U +\gamma_{m}u_{m,z}.
\label{eq:gamma}
\end{eqnarray}

%There is another equivalent way to derive Eq.~(\ref{eq:rho_slow}) where we regard the EOM of charge density Eq.~(\ref{eq:REOM2}) as an equation of forced oscillation.



\section{Layer profiles of the interatomic force screening $\gamma_{m}$}
In this section, we discuss the screening $\gamma_{m}$ for different external field amplitudes, as shown in Fig.~\ref{fig:gamma}.
There are three parameters that must first be manually set, namely, the upper and lower cutoffs of the frequency integral $\omega_1$, $\omega_2$ in Eq.~(\ref{eq:gamma}) and $\Omega$. 
We used the fixed values of $\omega_1$=10 PH$_{\rm Z}$ and $\Omega$=1/15 and two values of $\omega_2$, namely, $\omega_2=$300 TH$_{\rm Z}$ and $1300$ TH$_{\rm Z}$.
In the latter case, the optical frequency $m\omega_{ph}$ ($m$ = 1, 2, 3), where the induced laser frequency $\omega_{ph}=$375 TH$_{\rm Z}$, was excluded, therefore showing the contribution of plasmonic oscillations.
In principle, $\Omega$ depends on the atomic positions and external field amplitude, but we used a common  $\Omega$ for simplicity.
As we can see from Fig.~\ref{fig:gamma}, the screening $\gamma_{m}$ is significant on the surface layers, and this characteristic is more prominent if we focus on the plasmonic contribution for all values of external field amplitude.
\begin{figure}%[htbp]
\begin{tabular}{c}
	\begin{minipage}{0.5\hsize}
	\begin{overpic}[percent,width=4.5cm]{./Screening.all.1.eps}
	\put(30,10){(a)}
	\end{overpic}
	\end{minipage}
	\begin{minipage}{0.5\hsize}
	\begin{overpic}[percent,width=4.5cm]{./Screening.all.2.eps}
	\put(30,10){(b)}
	%\put(-1,30){(c)}
	\end{overpic}
	\end{minipage}
	\vspace{0.3cm}
\end{tabular}
\caption{Layer profiles of the interatomic force screening $\gamma_{m}$ for various field amplitudes with two values of the low-frequency cutoff: (a) $\omega_1$ = 300 TH$_{\rm Z}$ and (b) $\omega_1$=1300 TH$_{\rm Z}$.}
\label{fig:gamma}
\end{figure}
\end{document}


==> anc/overpic.dtx <==
% \iffalse meta-comment
%
% Copyright (C) 2017 by Rolf Niepraschk <Rolf.Niepraschk@gmx.de>
% ---------------------------------------------------------------------------
% This work may be distributed and/or modified under the
% conditions of the LaTeX Project Public License, either version 1.3
% of this license or (at your option) any later version.
% The latest version of this license is in
%   http://www.latex-project.org/lppl.txt
% and version 1.3 or later is part of all distributions of LaTeX
% version 2005/12/01 or later.
%
% This work has the LPPL maintenance status `maintained'.
%
% The Current Maintainer of this work is Rolf Niepraschk.
%
% This work consists of the files overpic.dtx and overpic.ins
% and the derived filebase overpic.sty.
%
%<*package>
\NeedsTeXFormat{LaTeX2e}[1999/12/01]
\ProvidesPackage{overpic}[2018/09/02 1.2 picture overlays (RN)]
%</package>
%
%<*driver>
\ProvidesFile{overpic.dtx}
\documentclass{ltxdoc}
\usepackage{overpic,pict2e,xcolor}
\usepackage{lmodern}
\usepackage{listings}
\setlength\parindent{0pt}
\newlength\myparskip
\setlength\myparskip{.6em plus 0.1em minus 0.1em}
\setlength\parskip{\myparskip}
\lstset{%
  language=[AlLaTeX]TeX,
  gobble=2,
  keywordstyle=\bfseries,
  commentstyle=\small\ttfamily,
  basicstyle=\small\ttfamily,
  basewidth=0.55em,
  backgroundcolor=\color{black!10},
  keepspaces,
  numbers=none,
  aboveskip=\myparskip,
  belowskip=\myparskip,
  framesep=\fboxsep,
  frame=single
}
\EnableCrossrefs
\CodelineIndex
\RecordChanges
\begin{document}
  \DocInput{overpic.dtx}
  \PrintChanges
  \PrintIndex
\end{document}
%</driver>
% \fi
%
% \CheckSum{176}
%
% \CharacterTable
%  {Upper-case    \A\B\C\D\E\F\G\H\I\J\K\L\M\N\O\P\Q\R\S\T\U\V\W\X\Y\Z
%   Lower-case    \a\b\c\d\e\f\g\h\i\j\k\l\m\n\o\p\q\r\s\t\u\v\w\x\y\z
%   Digits        \0\1\2\3\4\5\6\7\8\9
%   Exclamation   \!     Double quote  \"     Hash (number) \#
%   Dollar        \$     Percent       \%     Ampersand     \&
%   Acute accent  \'     Left paren    \(     Right paren   \)
%   Asterisk      \*     Plus          \+     Comma         \,
%   Minus         \-     Point         \.     Solidus       \/
%   Colon         \:     Semicolon     \;     Less than     \<
%   Equals        \=     Greater than  \>     Question mark \?
%   Commercial at \@     Left bracket  \[     Backslash     \\
%   Right bracket \]     Circumflex    \^     Underscore    \_
%   Grave accent  \`     Left brace    \{     Vertical bar  \|
%   Right brace   \}     Tilde         \~}
%
%
% \changes{0.60}{2014/06/16}{Converted to .dtx}
% \changes{1.0}{2017/10/06}{mostly rewritten}
%
% \DoNotIndex{\newcommand,\renewcommand,\newenvironment,\renewenvironment}
% \DoNotIndex{\providecommand,\def,\edef,\let,\gdef,\xdef,\global,\newtoks}
% \DoNotIndex{\usebox,\sbox,\relax,\@viipt,\@viiipt,\count@,\dimexpr,\newif}
% \DoNotIndex{\RequirePackage,\DeclareOption,\ProcessOptions,\ExecuteOptions}
% \DoNotIndex{\PassOptionsToPackage,\endinput,\lowercase}
% \DoNotIndex{\input,\InputIfFileExists}
% \DoNotIndex{\@ifdefinable,\@ifundefined,\@percentchar}
% \DoNotIndex{\AtBeginDocument,\AtEndOfPackage}
% \DoNotIndex{\PackageError,\PackageWarning,\PackageWarningNoLine,\PackageInfo}
% \DoNotIndex{\MessageBreak,\typeout}
% \DoNotIndex{\z@,\z@skip,\p@,\@ne,\tw@,\thr@@,\@iv,\@m,\strip@pt}
% \DoNotIndex{\the,\if,\else,\or,\fi,\ifnum,\ifdim,\ifcase,\ifodd}
% \DoNotIndex{\advance,\multiply,\divide}
% \DoNotIndex{\@tfor,\do,\@ehc,\@tempcnta,\@tempcntb}
% \DoNotIndex{\csname,\endcsname,\begingroup,\endgroup}
% \DoNotIndex{\expandafter,\afterassignment,\noexpand}
%
% \providecommand*{\url}{\texttt}
% \GetFileInfo{overpic.sty}
% \title{The \textsf{overpic} package}
% \author{Rolf Niepraschk \\ (\url{Rolf.Niepraschk@gmx.de)}}
% \date{Version~\fileversion~--~\filedate}
%
% \maketitle
%
% \section{Introduction}
%
% The overpic environment is a combination between the \LaTeX\ picture
% environment and another \LaTeX\ object like an image used with the
% command \cmd{\includegraphics} of graphicx or a tabular. The
% resulting picture environment has the same dimensions as the included
% object. \LaTeX\ commands can be placed on the object at any position;
% setting a grid for the orientation is possible.
%
% \section{Usage}
%
% Put |\usepackage[|\meta{options}|]{overpic}| in the preamble of the document.
% The following package options are available: 
% \begin{itemize}
%   \item |abs|: Absolute positioning in multiples of \cmd{\unitlength}.
%   \item |percent|: Relative positioning; the longer dimension has
%     value 100. The \cmd{\unitlength} will be calculated accordingly. This
%     is the default mode.
%   \item |permil|: Relative positioning; the longer dimension has
%     value 1000. The \cmd{\unitlength} will be calculated accordingly.
% \end{itemize}
% Other options will be tranfered to package |graphicx|. 
%
% \DescribeEnv{overpic}
% |\begin{overpic}[|\meta{options}|]{|\meta{filename}|}| \meta{picture code}
%  |\end{overpic}| \par
% Sets the graphic \meta{filename} and puts the \meta{picture code} on the
% top of the graphic. The picture code can be any \TeX\ code inclusive other
% graphics.
%
% The following options are possible:
% \begin{itemize}
%   \item |abs|, |percent|, |permil|: The same as the package
%     options (true or false).
%   \item |rel|: Other value as base for relative positioning
%     (e.g. 10000)
%   \item |grid|: Drawing a grid for better orientation (true or false,
%     default: false).
%   \item |tics|: The distance of the grid tics (default: 10).
%   \item |unit|: Sets \cmd{\unitlength} (any \TeX\ dimension, only
%     effective in abs mode).
% \end{itemize}
% \DescribeEnv{Overpic}
% |\begin{Overpic}[|\meta{options}|]{|\meta{\TeX\ code}|}|
%  \meta{picture code} |\end{Overpic}| \par
%  Similar to environment |overpic| but instead of a graphic any
%  \TeX\ code (e.g. a tabular) is set as basement of the following picture
%  overlay.
%
% \DescribeMacro\setOverpic
% \cmd{\setOverpic}|{|\meta{options}|}| \par
% Sets new default values.
%
% \section{Examples}
%
% The graphic (\texttt{golfer.eps}) in the following examples is
% part of the program \texttt{ghostscript} and must be accesible to \TeX{}.
% To use the command \cmd{\color} the package |xcolor| (or |color|) must
% be loaded.
%
% \subsection{Environment ``overpic'' (absolute positioning)}
%
% \begin{lstlisting}
% \begin{overpic}[abs,unit=1mm,scale=.25,grid]{golfer.eps}
%   \put(3,27){\color{blue}\huge\LaTeX}
% \end{overpic}
% \end{lstlisting}
% \par\medskip\pagebreak[3]
% \begin{overpic}[abs,unit=1mm,scale=.25,grid]{golfer.eps}
%   \put(3,27){\color{blue}\huge\LaTeX}
% \end{overpic}
%
% \subsection{Environment ``overpic'' (relative positioning)}
%
% The longer dimension is defined as 100\%. \pagebreak[3]
%
% \begin{lstlisting}
% \begin{overpic}[scale=.25,percent,grid]{golfer.eps}
%   \put(5,45){\color{blue}\huge\LaTeX}
%   \put(55,10){\color{red}%
%     \frame{\includegraphics[scale=.07]{golfer.eps}}}
% \end{overpic}
% \end{lstlisting}
% \par\medskip\pagebreak[3]
% \begin{overpic}[scale=.25,percent,grid]{golfer.eps}
%   \put(5,45){\color{blue}\huge\LaTeX}
%   \put(55,10){\color{red}%
%     \frame{\includegraphics[scale=.07]{golfer.eps}}}
% \end{overpic}
%  
% \subsection{Environment ``Overpic'' (absolute positioning)}
%
% To use the picture command \cmd{\polygon} the package |pict2e| must
% be loaded.
%
% \begin{lstlisting}
% \begin{Overpic}[abs,unit=1mm,grid=true,tics=5]{%
%   \begin{tabular}{*{8}{p{8mm}}}
%   H  &    &    &    &    &    &    & He\\
%   Li & Be & B  & C  & N  & O  & F  & Ne\\
%   Na & Mg & Al & Si & P  & S  & Cl & Ar\\
%   K  & Ca & Ga & Ge & As & Se & Br & Kr\\
%   Rb & Sr & In & Sn & Sb & Te & I  & Xe\\
%   Cs & Ba & Tl & Pb & Bi & Po & At & Rn\\
%   Fr & Ra & 112&    & 114&    &    &\\
%   \end{tabular}}%
%   \linethickness{0.5mm} \color{blue}%
%   \put(0,0){\polygon(0,30)(10,30)(10,21.5)(44,21.5)(44,13.5)%
%     (22,13.5)(22,4.5)(0,4.5)}
% \end{Overpic}  
% \end{lstlisting}
% \par\medskip\pagebreak[3]
% \begin{Overpic}[abs,unit=1mm,grid=true,tics=5]{%
%   \begin{tabular}{*{8}{p{8mm}}}
%   H  &    &    &    &    &    &    & He\\
%   Li & Be & B  & C  & N  & O  & F  & Ne\\
%   Na & Mg & Al & Si & P  & S  & Cl & Ar\\
%   K  & Ca & Ga & Ge & As & Se & Br & Kr\\
%   Rb & Sr & In & Sn & Sb & Te & I  & Xe\\
%   Cs & Ba & Tl & Pb & Bi & Po & At & Rn\\
%   Fr & Ra & 112&    & 114&    &    &\\
%   \end{tabular}}%
%   \linethickness{0.5mm} \color{blue}%
%   \put(0,0){\polygon(0,30)(10,30)(10,21.5)(44,21.5)(44,13.5)%
%     (22,13.5)(22,4.5)(0,4.5)}
% \end{Overpic} 
%
% \StopEventually{}
%
% \section{Implementation}
%
% \iffalse
%<*package>
% \fi
%    \begin{macrocode}
\RequirePackage{graphicx,epic}
%    \end{macrocode}
%
% \begin{macro}{\OVP@scale}
% Reference value for rel mode (percent: 100, permil: 1000)
%    \begin{macrocode}
\newcommand*\OVP@scale{\z@}
%    \end{macrocode}
% \end{macro}
% All the keys: 
%    \begin{macrocode}
\define@key{Gin}{rel}{%
  \def\OVP@scale{#1}%
  \ifnum\OVP@scale>\z@
    \let\OVP@calc\OVP@calc@rel
  \else
    \PackageError{overpic}{Invalid number for option `rel'}\@ehc
  \fi
}
\define@key{Gin}{percent}[]{%
  \setkeys{Gin}{rel=100}%
}
\define@key{Gin}{permil}[]{%
  \setkeys{Gin}{rel=\@m}%
}
\define@key{Gin}{abs}[]{%
  \let\OVP@calc\OVP@calc@abs
}
\newif\ifGin@grid
\define@key{Gin}{grid}[true]{\lowercase{\Gin@boolkey{#1}}{grid}}
\define@key{Gin}{tics}{\count@=#1}
\define@key{Gin}{unit}{\unitlength=\dimexpr#1\relax}
%    \end{macrocode}
% \begin{macro}{\OVP@calc@abs}
% Some calculations in abs mode. \cmd{\@tempcnta} is the normalized width
% and \cmd{\@tempcntb} is the normalized height. \cmd{\count@} is the
% tics value.
%    \begin{macrocode}
\newcommand*\OVP@calc@abs{%
  \divide\@tempcnta by \unitlength
  \divide\@tempcntb by \unitlength
  \ifnum\count@=\z@\count@=10\fi
}
%    \end{macrocode}
% \end{macro}
% \begin{macro}{\OVP@calc@rel}
% Some calculations in rel mode. The bigger value of width or height
% is the base.
% \changes{1.0}{2017/10/06}{Suggested by \mbox{Heiko Oberdiek}}
%    \begin{macrocode}
\newcommand*\OVP@calc@rel{%
  \ifnum\@tempcnta>\@tempcntb
    \divide\@tempcnta by \OVP@scale
    \unitlength=\@tempcnta sp %
    \@tempcnta=\OVP@scale
    \divide\@tempcntb by \unitlength
  \else
    \divide\@tempcntb by \OVP@scale
    \unitlength=\@tempcntb sp %
    \@tempcntb=\OVP@scale
    \divide\@tempcnta by \unitlength
  \fi
  \ifnum\count@=\z@
    \count@=\OVP@scale
    \divide\count@ by 10 %
  \fi
}
%    \end{macrocode}
% \end{macro}
% The package options set the defaults:
%    \begin{macrocode}
\DeclareOption{percent}{\setkeys{Gin}{rel=100}}
\DeclareOption{permil}{\setkeys{Gin}{rel=\@m}}
\DeclareOption{abs}{\setkeys{Gin}{abs}}
\DeclareOption*{\PassOptionsToPackage{\CurrentOption}{graphicx}}
\ExecuteOptions{percent}
\ProcessOptions
\newsavebox\OVP@box
%    \end{macrocode}
%
% \begin{environment}{overpic}
% Box 0 gets a graphic.
% \changes{1.2}{2018/09/02}{Wrong place of \cmd\setkeys
%   (bug report from 'aminophen')}
%    \begin{macrocode}
\newenvironment{overpic}[2][]{%
  \sbox\OVP@box{\includegraphics[#1]{#2}}%
  \count@=\z@ \Gin@gridfalse
  \setkeys{Gin}{#1}%
%    \end{macrocode}
% Reset the graphics parameter:
%    \begin{macrocode}
  \let\Gin@outer@scalex\relax
  \let\Gin@outer@scaley\relax
  \let\Gin@angle\relax
  \let\Gin@ewidth\Gin@exclamation
  \let\Gin@eheight\Gin@exclamation
  \def\Gin@scalex{1}%
  \let\Gin@scaley\Gin@exclamation
  \OVP@picture{#1}%
}{\endpicture}
%    \end{macrocode}
% \end{environment}
% \begin{environment}{Overpic}
% \changes{1.0}{2017/10/06}{Suggested by \mbox{Herbert Vo\ss}}
% Box 0 gets any \TeX\ code.
%    \begin{macrocode}
\newenvironment{Overpic}[2][]{%
  \sbox\OVP@box{#2}%
  \OVP@picture{#1}%
}{\endpicture}
%    \end{macrocode}
% \end{environment}
% \begin{macro}{\OVP@picture}
% Put box 0 and and optionally grid at the lower left corner of a
% picture environment. 
%    \begin{macrocode}
\newcommand*\OVP@picture[1]{%
  \settodepth{\@tempcnta}{\usebox\OVP@box}%
  \settoheight{\@tempcntb}{\usebox\OVP@box}%
  \advance\@tempcntb\@tempcnta
  \settowidth{\@tempcnta}{\usebox\OVP@box}%
  \OVP@calc
  \picture(\@tempcnta,\@tempcntb)%
    \put(0,0){\makebox(0,0)[bl]{\usebox\OVP@box}}%
    \ifGin@grid
      \put(0,0){\normalfont\fontsize\@viipt\@viiipt\selectfont
        \grid(\@tempcnta,\@tempcntb)(\count@,\count@)[0,0]}%
    \fi
}
%    \end{macrocode}
% \end{macro}
% \begin{macro}{\setOverpic}
% Sets new defaults.
%    \begin{macrocode}
\newcommand*\setOverpic[1]{%
  \setkeys{Gin}{#1}%
}
%    \end{macrocode}
% \end{macro}
%    \begin{macrocode}
\endinput
%    \end{macrocode}
%
% \iffalse
%</package>
% \fi
%
% \Finale
\endinput


==> anc/overpic.ins <==
%% Copyright (C) 2014 by Rolf Niepraschk <Rolf.Niepraschk@gmx.de>
%% --------------------------------------------------------------------------
%% This work may be distributed and/or modified under the
%% conditions of the LaTeX Project Public License, either version 1.3
%% of this license or (at your option) any later version.
%% The latest version of this license is in
%%   http://www.latex-project.org/lppl.txt
%% and version 1.3 or later is part of all distributions of LaTeX
%% version 2005/12/01 or later.
%%
%% This work has the LPPL maintenance status `maintained'.
%%
%% The Current Maintainer of this work is Rolf Niepraschk.
%%
%% This work consists of the files overpic.dtx and overpic.ins
%% and the derived filebase overpic.sty.
%%

\input docstrip.tex
\keepsilent

\usedir{tex/latex/overpic}

\preamble

This is a generated file.

Copyright (C) 1997-2016 by Rolf Niepraschk <Rolf.Niepraschk@gmx.de>
--------------------------------------------------------------------------
This work may be distributed and/or modified under the
conditions of the LaTeX Project Public License, either version 1.3
of this license or (at your option) any later version.
The latest version of this license is in
  http://www.latex-project.org/lppl.txt
and version 1.3 or later is part of all distributions of LaTeX
version 2005/12/01 or later.

\endpreamble 

\askforoverwritefalse

\generate{\file{overpic.sty}{\from{overpic.dtx}{package}}}

\obeyspaces
\Msg{*************************************************************}
\Msg{*                                                           *}
\Msg{* To finish the installation you have to move the following *}
\Msg{* file into a directory searched by TeX:                    *}
\Msg{*                                                           *}
\Msg{*     overpic.sty                                           *}
\Msg{*                                                           *}
\Msg{* To produce the documentation run the file overpic.dtx     *}
\Msg{* through LaTeX.                                            *}
\Msg{*                                                           *}
\Msg{* Happy TeXing!                                             *}
\Msg{*                                                           *}
\Msg{*************************************************************}

\endbatchfile


==> anc/overpic.sty <==
%%
%% This is file `overpic.sty',
%% generated with the docstrip utility.
%%
%% The original source files were:
%%
%% overpic.dtx  (with options: `package')
%% 
%% This is a generated file.
%% 
%% Copyright (C) 1997-2016 by Rolf Niepraschk <Rolf.Niepraschk@gmx.de>
%% --------------------------------------------------------------------------
%% This work may be distributed and/or modified under the
%% conditions of the LaTeX Project Public License, either version 1.3
%% of this license or (at your option) any later version.
%% The latest version of this license is in
%%   http://www.latex-project.org/lppl.txt
%% and version 1.3 or later is part of all distributions of LaTeX
%% version 2005/12/01 or later.
%% 
\NeedsTeXFormat{LaTeX2e}[1999/12/01]
\ProvidesPackage{overpic}[2018/09/02 1.2 picture overlays (RN)]
\RequirePackage{graphicx,epic}
\newcommand*\OVP@scale{\z@}
\define@key{Gin}{rel}{%
  \def\OVP@scale{#1}%
  \ifnum\OVP@scale>\z@
    \let\OVP@calc\OVP@calc@rel
  \else
    \PackageError{overpic}{Invalid number for option `rel'}\@ehc
  \fi
}
\define@key{Gin}{percent}[]{%
  \setkeys{Gin}{rel=100}%
}
\define@key{Gin}{permil}[]{%
  \setkeys{Gin}{rel=\@m}%
}
\define@key{Gin}{abs}[]{%
  \let\OVP@calc\OVP@calc@abs
}
\newif\ifGin@grid
\define@key{Gin}{grid}[true]{\lowercase{\Gin@boolkey{#1}}{grid}}
\define@key{Gin}{tics}{\count@=#1}
\define@key{Gin}{unit}{\unitlength=\dimexpr#1\relax}
\newcommand*\OVP@calc@abs{%
  \divide\@tempcnta by \unitlength
  \divide\@tempcntb by \unitlength
  \ifnum\count@=\z@\count@=10\fi
}
\newcommand*\OVP@calc@rel{%
  \ifnum\@tempcnta>\@tempcntb
    \divide\@tempcnta by \OVP@scale
    \unitlength=\@tempcnta sp %
    \@tempcnta=\OVP@scale
    \divide\@tempcntb by \unitlength
  \else
    \divide\@tempcntb by \OVP@scale
    \unitlength=\@tempcntb sp %
    \@tempcntb=\OVP@scale
    \divide\@tempcnta by \unitlength
  \fi
  \ifnum\count@=\z@
    \count@=\OVP@scale
    \divide\count@ by 10 %
  \fi
}
\DeclareOption{percent}{\setkeys{Gin}{rel=100}}
\DeclareOption{permil}{\setkeys{Gin}{rel=\@m}}
\DeclareOption{abs}{\setkeys{Gin}{abs}}
\DeclareOption*{\PassOptionsToPackage{\CurrentOption}{graphicx}}
\ExecuteOptions{percent}
\ProcessOptions
\newsavebox\OVP@box
\newenvironment{overpic}[2][]{%
  \sbox\OVP@box{\includegraphics[#1]{#2}}%
  \count@=\z@ \Gin@gridfalse
  \setkeys{Gin}{#1}%
  \let\Gin@outer@scalex\relax
  \let\Gin@outer@scaley\relax
  \let\Gin@angle\relax
  \let\Gin@ewidth\Gin@exclamation
  \let\Gin@eheight\Gin@exclamation
  \def\Gin@scalex{1}%
  \let\Gin@scaley\Gin@exclamation
  \OVP@picture{#1}%
}{\endpicture}
\newenvironment{Overpic}[2][]{%
  \sbox\OVP@box{#2}%
  \OVP@picture{#1}%
}{\endpicture}
\newcommand*\OVP@picture[1]{%
  \settodepth{\@tempcnta}{\usebox\OVP@box}%
  \settoheight{\@tempcntb}{\usebox\OVP@box}%
  \advance\@tempcntb\@tempcnta
  \settowidth{\@tempcnta}{\usebox\OVP@box}%
  \OVP@calc
  \picture(\@tempcnta,\@tempcntb)%
    \put(0,0){\makebox(0,0)[bl]{\usebox\OVP@box}}%
    \ifGin@grid
      \put(0,0){\normalfont\fontsize\@viipt\@viiipt\selectfont
        \grid(\@tempcnta,\@tempcntb)(\count@,\count@)[0,0]}%
    \fi
}
\newcommand*\setOverpic[1]{%
  \setkeys{Gin}{#1}%
}
\endinput
%%
%% End of file `overpic.sty'.

